Localization Landscapes based on the Green's Matrix of Non-Hermitian Optical Scattering Systems

The Filoche--Mayboroda (FM) localization landscape predicts where the spatially localized modes of a self-adjoint elliptic operator reside without diagonalizing it, but the construction fails for the complex, non-normal Green's matrix G of an open scattering array of electric dipoles. We propose three real-valued, positive landscapes built from the Feinberg--Zee hermitization of G: a regularized Gramian inverse (Gram), the diagonal Schur block that carries the Metz--Neri--Rogers spectral density (SY), and the full hermitized inverse contracted against a uniform source (TM) or an isotropic polarization pair (TE) (Herm). The three form a progression from spectrum-blind to fully hermitization-faithful, agree in the limit $z\to 0$, and diverge where it matters: at nonzero spectral shift SY resolves modes that Gram collapses, and Herm resolves modes that SY collapses. We demonstrate the progression on random and deterministic aperiodic scattering arrays with a wide range of structural correlations, extend to the vectorial case of transverse electric polarization (TE), and provide rigorous pointwise envelope bounds for the Spec and Herm landscapes, a physical argument for the spatial compactness of long-lived modes, and a complete numerical recipe in the appendices.

==> figs/poisson/trim_titles.m <==
% trim_titles.m
% Crop the matplotlib/MATLAB title bar off each Poisson panel.
% The title sits at the top of each PNG; find the first row that
% belongs to the plot area (either a horizontal box border or the
% colorbar) and crop everything above it.
%
% Writes <name>_clean.png next to each source file.
clear; close all; clc;

files = { ...
    'pattern_TM.png', 'Gram_TM.png', 'Spec_TM.png', 'Herm_TM.png', ...
    'pattern_TE.png', 'Gram_TE.png', 'Spec_TE.png', 'Herm_TE.png' ...
};

for k = 1:numel(files)
    f = files{k};
    if ~exist(f, 'file'), fprintf('skip %s\n', f); continue; end
    img = imread(f);
    [H, W, ~] = size(img);

    % Fixed crop: remove the top 70 px (matplotlib/MATLAB title band)
    top = 45;
    if H <= top + 20
        fprintf('%s: too short to crop (%d px)\n', f, H);
        continue;
    end
    cropped = img(top+1:end, :, :);
    [~, name, ext] = fileparts(f);
    out = sprintf('%s_clean%s', name, ext);
    imwrite(cropped, out);
    fprintf('%s -> %s  (cropped %d px from top)\n', f, out, top - 1);
end
fprintf('Done.\n');

